Admissible groups over two dimensional complete local domains

Let K be the quotient field of a complete local domain of dimension 2 with a separably closed residue field. Let G be a finite group of order not divisible by char(K). Then G is admissible over K if and only if its Sylow subgroups are abelian of rank at most 2.

==> danny.mac <==

\def\fp{{\frak{p}}}
\def\fm{{\frak{m}}}
\def\mQ{{Q}} %mathbb
\def\Z{{Z}} %this should be with mathbb



==> moshe.mac <==
%moshe.mac 26 January, 1994 -- 5 July, 2000
%14 March, 2002
%1 June, 2003
%1 September, 2003
%23 October, 2004
%26 December, 2004

\catcode`\@=11

%NEW BOXES
\newbox\secbox
\newbox\keybox
\newbox\itembox

%NEW COUNTS
\newskip\sectionskipamount

%NEWIF
\newif\ifextra \extratrue
\def\noextra{\extrafalse}

%NEW DIMENSION
\newdimen\itemindent \itemindent=25pt
\newdimen\oldindent  \oldindent=25pt

%FOOTNOTE
%You may increase the indentation of the item by redefining
%\itemindent.  However, you must end the itemed text by an empty
%line or by \par.
\def\item#1{\oldindent=\parindent\parindent=\itemindent%
\par\hangindent\parindent\indent\llap{\rm #1\enspace}%
\parindent=\oldindent\ignorespaces}
\def\footnoteindent{20pt}
\newinsert\footins
\skip\footins=12pt plus 2pt minus 4pt
\dimen\footins=30pc
\count\footins=1000
\def\footnoterule{\kern-3pt\hrule width 2in\kern 2.6pt}
\def\footnote#1#2{\unskip\edef\@sf{\spacefactor\the\spacefactor}%
{$^{#1}$}\@sf
\insert\footins{\parindent=\footnoteindent\ninepoint
\itemindent=\footnoteindent
\interlinepenalty=100 \let\par=\endgraf
\leftskip=0pt \rightskip=0pt
\baselineskip=11pt %overiding \ninepoint
\splittopskip=12pt plus 1pt minus 1pt \floatingpenalty=20000
\smallskip\item{#1}{#2}}}

%SECTIONHEADING
\sectionskipamount=20 pt plus 4 pt minus 4 pt
\def\sectionbreak{\par\ifdim\lastskip<\sectionskipamount
\removelastskip\vskip\sectionskipamount \fi\penalty-200}
%
%The first parameter of \head is the number of the section, e.g., 1.
%The parameter ends with a empty space
%The second one is its title.
%Its ends with an empty line.
\def\head#1 #2\endhead\par{\sectionbreak
   \message{#1 #2}
   \setbox\secbox=\hbox{\bf#1\enspace}\ignorespaces
   \vbox{\hangindent=\wd\secbox\noindent
   \hangafter=1\box\secbox{\bf\ignorespaces #2}\smallskip}\ignorespaces
   \nobreak\vskip-\parskip\noindent}

%SUBHEAD
%Don't leave an empty line after the subhead.
%IJ.sty usually suplies a period after the title of the %subhead. 
%To suppress the period write `\subhead\noextra#1\endsubhead'
\def\subhead#1\endsubhead{\proclaim@{\smc#1\unskip\ifextra.\fi%
\extratrue}{}{\quad\rm}}
\def\subsubhead#1\endsubsubhead{\proclaim@{\sl#1\unskip\ifextra.\fi%
\extratrue}{}{\quad\rm}}

%SPECIAL FONTS
\def\titlefont{\twelvepoint\bf
   \baselineskip=14pt\lineskiplimit=2pt\lineskip=2pt}
\def\authorfont{\tensmc}
\def\affiliationfont{\eightpoint\it}
\def\abstractfont{\eightpoint\rm}
%\def\headlinefont{\eightpoint\rm}
%\def\smc{\tensmc}

%INTRODUCTION
\def\introduction\par{\sectionbreak\noindent{\bf Introduction}
\par\noindent}

%PROCLAIM@ -- FORMAT FOR DEFINITIONS OF PROCLAIMS
%The first parameter is the title of the proclaim preceded
%by the appropriate font. 
%The second parameter is an optional text.
%The third parameter is the font for the content of the
%proclaim@ and appropriate spacing.
%This control sequence is used for proclaim, proclaiminfo, rem,
%subdemo, subhead
%
\def\proclaim@#1#2#3{\ifdim\lastskip<\medskipamount\removelastskip
\medskip\fi\penalty-55\noindent#1#2#3\ignorespaces}

%PROCLAIM (Theorem, Proposition, Lemma, Corollary, Problem, )
%Titles to the proclaim are printed in roman.
%They should be nested.
%
\def\proclaim #1{\proclaim@{\smc #1:\enspace}{}\sl}

%PROCLAIMINFO (Theorem, proposition, Lemma, Corollary, Problem
%with additional information.)
%The first parameter is the label.
%The second parameter is additional information.
%Both parameters should be nested.
%The label is printed in small caps, the additional information
%in roman, and the text in slant.
%
\def\proclaiminfo #1#2{\proclaim@{\smc #1\enspace}{\rm(#2):}%
{\enspace\sl}}

%ENDPROCLAIM
\def\endproclaim{\par\rm
 \ifdim\lastskip<\medskipamount\removelastskip\penalty55\medskip\fi}

%DEMO (Proof)
%The label is printed in slant while the text is printed in roman.
%
%Redefine \demo with a fixed space from above
\def\demo#1{\removelastskip\medskip\par\noindent{\sl #1:}\enspace}
%22 November, 1994
\def\demoinfo#1#2{\removelastskip\medskip\par\noindent{\sl #1}%
\ (#2):\enspace}

%END OF PROOF
\def\bull{\vrule height 6pt width 4pt depth 0.47pt} %square bullet
\def\qed{\qquad\bull\vadjust{\medskip}\ifmmode{}\else\par\fi}
%\def\qed{\ifmmode\hfill\bull\else\qquad\bull\vadjust{\medskip}\par\fi}
%Consider error trapping

%REM (Remark, Example, Definition, Notation, Construction, Observation}
%The parameter is the label which is printed in slant.
%It should be nested.
%The text is printed in roman.
%
\def\rem#1{\proclaim@{\sl#1:}{}{\quad\rm}}

%REMINFO (Remark, Example, Definition, Notation, Construction,
%Observation)
%The first parameter is the label which is printed in slant.
%The second parameter is an additional information.  It is also
%printed in slant.
%Both parameters should be nested.
%The label and the additional information are printed in slant while
%the text is printed in roman.
%IJ.STY adds punctuation both to the label and to the additional
%information.
%
\def\reminfo#1#2{\proclaim@{\sl#1:}{\enspace\sl#2.}{\quad\rm}}

%END OF REM
\def\endrem{\qed}

%SUBDEMO (Case, Part, Step, Fact)
%The first parameter is the label.
%The label is printed in small caps and the text in roman.
%The parameter should be nested.
%IJ.sty usually suplies a colon after the title of the %subdemo. 
%To suppress the colon write `\subdemo{\noextra #1}'
\def\subdemo#1{\proclaim@{\smc#1\unskip\ifextra:\fi\extratrue}{}%
{\quad\rm}}

%SUBDEMOINFO (Case, Part, Step, Fact with additional information)
%The first parameter is the label.
%The second parameter is an additional information.
%The label is printed in small caps, the additional information
%in slant, and the text in roman.
%Both parameters should be nested.
%IJ.sty usually suplies a colon after the title of the %subdemoinfo. 
%To suppress the colon write `\subdemoinfo{\noextra #1}{#2}'
%
\def\subdemoinfo#1#2{\proclaim@{\smc#1\ifextra:\fi\extratrue}%
{\enspace\sl #2\ifextra.\fi\extratrue}{\quad\rm}}

%ITEMS

\def\condition(#1){%
   \setbox\itembox=\hbox{(#1)\enspace}\itemindent=\wd\itembox%
   \item{\rm(#1)}%
}
\newdimen\conditionindent \conditionindent=20pt
\def\condition(#1){%
   \setbox\itembox=\hbox{(#1)\enspace}\itemindent=\wd\itembox%
   \conditionindent=\itemindent%
   \item{\rm(#1)}%
}
\def\concondition(#1){%
   \itemindent=2\conditionindent%
   \item{\rm(#1)}%
}
\def\endcondition{\par\smallskip}

%SPECIAL DEFINITIONS
%
\def\abstract\par{\noindent{\bf Abstract}\par\noindent}
\def\at{{\it\char64\/}} %To be used in e-mail
\long\def\begincomment#1\endcomment{}
\def\la{\langle}
\def\ra{\rangle}
\def\all{\forall}
\def\bbQgal{{\tilde\bbQ}}
\def\bbZgal{{\tilde\bbZ}}
\def\bbZhat{{\hat\bbZ}}
\def\cf{}
\def\colon{{:}\;}
\def\comment#1\endcomment{}
\def\congr{\equiv}
\def\conj{\bigwedge}
\def\contained{\subseteq}
\def\contains{\supseteq}
\def\contd{\subseteq}
\def\cont{\subseteq}
\def\conts{\supseteq}
\def\cp{}
\def\cpA{A}
\def\cpB{B}
\def\cpC{C}
\def\cpD{D}
\def\cpE{E}
\def\cpF{F}
\def\cpG{G}
\def\cpH{H}
\def\cs{}
\def\directsum{\oplus}
\def\Directsum{\bigoplus}
\def\dirlim{\lim\limits_{\displaystyle\longrightarrow}}
\def\dirlimwith#1{\mathop{\rm lim}_
  {\displaystyle\longrightarrow\atop\scriptstyle#1}\limits}
\def\disj{\bigvee}
\def\dotcup{
 \def\dotcupD{\mathbin{\mathop{\smash\cup}\limits^\cdot}}
 \def\dotcupS{\mathbin{\mathop{\smash\cup}\limits^\cdot}}
 \mathchoice{\dotcupD}{\dotcupD}{\dotcupS}{}}
%\def\dotcup{
% \def\dotcupD{\cup\hskip-7.5pt\cdot\hskip4.5pt}
% \def\dotcupS{\cup\hskip-4pt\raise0.6pt\hbox{$\cdot$}}
% \mathchoice{\dotcupD}{\dotcupD}{\dotcupS}{}}
\def\dotunion{
\def\dotunionD{\bigcup\kern-9pt\cdot\kern5pt}
\def\dotunionT{\bigcup\kern-7.5pt\cdot\kern3.5pt}
\mathop{\mathchoice{\dotunionD}{\dotunionT}{}{}}}
\def\elementary{\prec}
\def\embed{\hookrtarrfill}
\def\endcondition{\smallskip\noindent}
\def\entier{\overwithdelims[]}
\def\firstcondition (#1){\hangindent\parindent{\rm(#1)}\enspace
 \ignorespaces}
\def\freeprod{
\def\freeprodD{{\prod\kern-10.9pt{*}\kern5pt}}
\def\freeprodT{\prod\kern-9pt{*}\kern2pt}
\mathop{\mathchoice{\freeprodD}{\freeprodT}
{not defined}{not defined}}
}
\def\discreteprod{
\def\discreteprodD{{\prod\kern-10.9pt{\circ}\kern5pt}}
\def\discreteprodT{\prod\kern-9pt{\circ}\kern2pt}
\mathop{\mathchoice{\discreteprodD}{\discreteprodT}
{not defined}{not defined}}
}
\def\gag{\bar}
\def\Gal{{\rm Gal}}
\def\gal{\tilde}
\def\germanstyle{\parindent=0pt\parskip=\medskipamount}
\def\half{{1\over2}}
\def\hefresh{
   \def\hefreshD{\mathop{\raise1.5pt\hbox{${\smallsetminus}$}}}
   \def\hefreshS{\mathop{\raise0.85pt\hbox{$\scriptstyle\smallsetminus$}}}
   \mathchoice{\hefreshD}{\hefreshD}{\hefreshS}{\hefreshS}}
\def\iff{\leftrightarrow}
\def\Iff{\Longleftrightarrow}
\def\Implies{\Longrightarrow}
\def\incl{\subseteq}
\def\inter{\bigcap}
\def\invlim{\mathop{\rm lim}_{\displaystyle\longleftarrow}\limits}
\def\invlimwith#1{\mathop{\rm lim}_
  {\displaystyle\longleftarrow\atop\scriptstyle#1}\limits}
\def\isom{\cong}
\def\leaderfill{\leaders\hbox to 1em{\hss.\hss}\hfill}
\def\lsdp{\ltimes}
\def\map#1{\buildrel #1\over\to}
\def\Map#1{\buildrel #1\over\longrightarrow}
\def\nek{,\ldots,}
\def\newline{\hfill\break}
\def\newpage{\vfill\eject}
\def\nonempty{\ne\emptyset}
\def\normal{\triangleleft}
%\def\notdivide{\mathchar"3A2D}
\def\notdivide{\nmid}
\def\oder{\vee}
\def\onto{\mapsto}
\def\oot#1{\mathop{\smash{\mathop{\longleftarrow}\limits^{#1}}}}
\def\pun{{:}}
\def\qed{\qquad\bull\vadjust{\medskip}\ifmmode{}\else\par\fi}
\def\remark#1{}
\outer\def\shalom{\bigskip\rightline\today\par\vfill\supereject\end}
\def\smallmatrix(#1#2#3#4){\big({#1\atop #3}\ {#2\atop #4}\big)}
\def\rnormal{\triangleright}
\def\shvor{\discretionary{}{}{}}
\def\simp{{\rm simp}}
\def\sdp{\rtimes}
\def\St{\mathop{\big|\>}}
\def\st{\mathop{|\;}}
\def\sub#1{_{\lower2pt\hbox{$\scriptstyle #1$}}}
\def\symbol{\overwithdelims()}
\def\mat{\overwithdelims[]}
\def\Tensor{\bigotimes}
\def\tensor{\otimes}
\def\To{\longrightarrow}
%\def\too#1{\mathrel{\smash{\mathop{\longrightarrow}\limits^{#1}}}}
\def\too#1{\buildrel #1 \over\longrightarrow}
\def\twomatrix(#1#2#3#4){\pmatrix{#1 & #2 \cr #3 & #4 \cr}}
\def\und{\wedge}
\def\union{\bigcup}

%COUNT PROCLAIMS WITH LETTERS
\def\cpA{A}
\def\cpB{B}
\def\cpC{C}

\def\cpF{F}
\def\cpG{G}
\def\cpH{H}
\def\cpI{I}
\def\cpJ{J}
\def\cpK{K}
\def\cpL{L}
\def\cpM{M}
\def\cpN{N}
\def\cpO{O}
\def\cpP{P}
\def\cpQ{Q}
\def\cpR{R}
\def\cpS{S}
\def\cpT{T}

%ACKNOWLEDGEMENT
\def\thanks{\proclaim@{\smc Acknowledgement:\quad}{}{\rm}}
\def\endthanks{\par\medskip}

%REFERENCES (overriding ij.sty)
%
\newdimen\keywidth
%#1 is the width of the widest key
\def\references#1{
\setbox\keybox=\hbox{[#1]\enspace}\keywidth=\wd\keybox
\oldindent=\parindent \parindent=\keywidth
\ninepoint\frenchspacing\rm
   \ifdim\lastskip<\bigskipamount\removelastskip\bigskip\fi
   %\filbreak%
\centerline{\bf References}\medskip\nobreak}
%
\def\ref[#1]{\par\smallskip\hang\indent\llap{\hbox to\keywidth%
    {[#1]\hfil\enspace}}\ignorespaces}
\def\endreferences{\tenpoint\nonfrenchspacing\parindent=\oldindent}

%WORDS IN ROMAN FONT
\def\ab{{\rm ab}}
\def\and{{\rm and}}
\def\cd{{\rm cd}}
\def\alg{{\rm alg}}
\def\Aut{{\rm Aut}}
\def\chr{{\rm char}}
\def\gcd{{\rm gcd}}
\def\lcm{{\rm lcm}}
\def\ram{{\rm ram}}
\def\H{{\rm H}}
\def\GL{{\rm GL}}
\def\Mat{{\rm M}}
\def\Br{{\rm Br}}
\def\M{{\rm M}}
\def\Hom{{\rm Hom}}
\def\id{{\rm id}}
\def\Im{{\rm Im}}
\def\Inn{{\rm Inn}}
\def\irr{{\rm irr}}
\def\ind{{\rm ind}}
\def\End{{\rm End}}
\def\discr{{\rm discr}}
\def\Ind{\mathop{\rm Ind}\nolimits}
\def\lamhat{\hat\lam}
\def\Quot{{\rm Quot}}
\def\phihat{\hat\phi}
\def\alphat{\hat\alpha}
\def\ins{{\rm ins}}

\def\Ker{{\rm Ker}}
\def\disc{{\rm disc}}
\def\Span{{\rm Span}}
\def\mod{\;\mathop{\rm mod}\hskip0.2em\relax}
\def\ord{{\rm ord}}
\def\Out{{\rm Out}}
\def\PGL{{\rm PGL}}
\def\PSL{{\rm PSL}}
\def\pr{{\rm pr}}
\def\Quot{{\rm Quot}}
\def\rank{{\rm rank}}
\def\ring{{\rm ring}}
\def\res{{\rm res}}
\def\Res{{\rm Res}}
\def\SL{{\rm SL}}
\def\Spec{{\rm Spec}}
\def\Subg{{\rm Subg}}

%Format for letters 
\def\today{\number\day\space \ifcase\month\or January\or February\or
March\or April\or May\or June\or July\or August\or September%
\or October\or November\or December\fi, \space\number\year}
%\def\topline{\hbox to \hsize {Moshe Jarden \hfill{\semel b}\hfill
%\today}}
\def\topline{\line {Moshe Jarden \hfill \today}}
\def\myaddress{
  \centerline {School of Mathematical Sciences}
  \centerline {\sln Raymond and Beverly Sackler Faculty of Exact
  Sciences}
  \centerline {Tel Aviv University, Ramat Aviv, Tel Aviv 69978}
  \centerline {Telephone:  office (03)--640--9614,   
  home (02)--533--6115}
  \centerline {Electronic address: jarden@math.tau.ac.il}}
\def\letterhead{
	\font\rmn=cmr9\rmn
	\font\sln=cmsl9
        %\font\semel=semelf
\nspace \topline \par\bigskip \myaddress
  \par\bigskip \begingroup\parindent=0pt \obeylines}
\def\endletterhead{\endgroup \par\bigskip\sl\dspace\parindent=25pt
  \footline={\ifnum\pageno=1\hfil \else\hss\tenrm\folio\hss \fi}}
\def\endletterheadgermanstyle{\endgroup
  \par\bigskip\sl\dspace\parindent=0pt\parskip=\medskipamount
  \footline={\ifnum\pageno=1\hfil \else\hss\tenrm\folio\hss \fi}}
\def\sincerely#1{\par\bigskip \hbox to \hsize {\null \hfil #1 \hfil}}
\def\yours#1{\par\bigskip\bigskip \hbox to
\hsize{\null\hfil\hskip30pt#1\hfil}}

%SPECIFICATIONS
\def\nspace{\lineskip=1pt\baselineskip=12pt\lineskiplimit=0pt}
\def\dspace{\lineskip=2pt\baselineskip=18pt\lineskiplimit=0pt}
\def\tspace{\lineskip=2pt\baselineskip=24pt\lineskiplimit=0pt}
\magnification=\magstep1
\hsize=16 true cm
\tenpoint
\parindent=25pt
\footline={\ifnum\pageno=0\hfil \else\hss\tenrm\folio\hss\fi}
%\voffset=-1.5 true cm

\catcode`\@=\active

%End of file moshe.mac

